Privacy Budget Scheduling

Machine learning (ML) models trained on personal data have been shown to leak information about users. Differential privacy (DP) enables model training with a guaranteed bound on this leakage. Each new model trained with DP increases the bound on data leakage and can be seen as consuming part of a global privacy budget that should not be exceeded. This budget is a scarce resource that must be carefully managed to maximize the number of successfully trained models. We describe PrivateKube, an extension to the popular Kubernetes datacenter orchestrator that adds privacy as a new type of resource to be managed alongside other traditional compute resources, such as CPU, GPU, and memory. The abstractions we design for the privacy resource mirror those defined by Kubernetes for traditional resources, but there are also major differences. For example, traditional compute resources are replenishable while privacy is not: a CPU can be regained after a model finishes execution while privacy budget cannot. This distinction forces a re-design of the scheduler. We present DPF (Dominant Private Block Fairness) -- a variant of the popular Dominant Resource Fairness (DRF) algorithm -- that is geared toward the non-replenishable privacy resource but enjoys similar theoretical properties as DRF. We evaluate PrivateKube and DPF on microbenchmarks and an ML workload on Amazon Reviews data. Compared to existing baselines, DPF allows training more models under the same global privacy guarantee. This is especially true for DPF over R\'enyi DP, a highly composable form of DP.

==> results/evaluation/allocation_fraction/grab_allocation.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/run/user/1001/gvfs/sftp:host=a440/home/pierre/PrivateKube/evaluation/macrobenchmark/logs/schedulers"
)

RESULTS = [
    "N_m300_user-0507-170235",
    "N_m300_user-0507-183110",
    "N_m300_user-0507-200753",
    "N_m300_user-time-0508-024815",
    "N_m300_user-time-0507-203121",
    "N_m300_user-time-0507-143037",
    "N_m300_user-time-0507-160632",
    "N_m300_user-time-0507-212306",
    "N_m300_event-0506-200608",
]
# Partial runs:
# "N_m300_user-0507-000301",
# "N_m300_user-time-0506-200426",
OUTPUT = "allocation_fraction_rdp.csv"


def main():
    frac_sem = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).iterdir():
            if run.is_dir():
                try:
                    metrics = load_yaml(run.joinpath("metrics.yaml"))
                    semantic, n_alloc, N = (
                        metrics["semantic"],
                        metrics["n_allocated_pipelines"],
                        metrics["N"],
                    )
                    if not N in frac_sem:
                        frac_sem[N] = {semantic: n_alloc}
                    else:
                        frac_sem[N][semantic] = n_alloc
                except Exception as e:
                    print(f"Skipping {run}: {e}")
    data = {
        "N": [],
        "event": [],
        "user-time": [],
        "user": [],
    }

    print(frac_sem)

    for n, f in frac_sem.items():
        data["N"].append(n)
        for semantic, alloc in f.items():
            data[semantic].append(alloc)

    print(data)
    pd.DataFrame(data=data).sort_values("N").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()


==> results/evaluation/allocation_fraction/grab_allocation_nordp.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/home/pierre/Documents/PrivateKube/evaluation/macrobenchmark/logs/schedulers"
)

RESULTS = [
    "N_m300_user-time-0508-073624",
    "N_m300_user-0508-191929",
    "N_m300_event-0508-033514",
]
# Partial runs:
# "N_m300_user-0507-000301",
# "N_m300_user-time-0506-200426",
OUTPUT = "allocation_fraction_nordp.csv"


def main():
    frac_sem = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).iterdir():
            if run.is_dir():
                try:
                    metrics = load_yaml(run.joinpath("metrics.yaml"))
                    semantic, n_alloc, N = (
                        metrics["semantic"],
                        metrics["n_allocated_pipelines"],
                        metrics["N"],
                    )
                    if not N in frac_sem:
                        frac_sem[N] = {semantic: n_alloc}
                    else:
                        frac_sem[N][semantic] = n_alloc
                except Exception as e:
                    print(f"Skipping {run}: {e}")
    data = {
        "N": [],
        "event": [],
        "user-time": [],
        "user": [],
    }

    print(frac_sem)

    for n, f in frac_sem.items():
        data["N"].append(n)
        for semantic, alloc in f.items():
            data[semantic].append(alloc)

    print(data)
    pd.DataFrame(data=data).sort_values("N").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()


==> results/evaluation/delay_cdf/shift_cdf.py <==
import argparse
from pathlib import Path
import pandas as pd


def main(args):
    for path in args.cdf:
        df = pd.read_csv(path)
        new_df = pd.DataFrame(
            data={
                "success_delay": list(df["success_delay"]) + [5.0, 6.0],
                "cdf": [0] + list(df["cdf"]) + [1.0],
            }
        )
        new_df.to_csv(path, index=False)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Shift CDF")
    parser.add_argument("cdf", type=str, help="CDF .csv file to shift", nargs="*")
    args = parser.parse_args()
    main(args)


==> results/evaluation/job_sizes/grab_allocation.py <==
from pathlib import Path
import pandas as pd
import numpy as np
import json

from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/home/pierre/Documents/PrivateKube/evaluation/macrobenchmark/logs/schedulers"
)

RESULTS = [
    # "N_m300_user-0507-200753/3",
    # "N_m300_user-time-0508-024815/0",
    # "N_m300_event-0506-200608",
    # "ds-09_N_m300-0505-120529/2",  # event RDP N400
    # "ds-10_N_m300-0505-120529/2",  # event DP N400
]


OUTPUT = "N400_event.csv"

MAX_SIZE = 100
NBINS = 10_000
LOG = True


def plot_sizes(arr, nbins=NBINS, end=MAX_SIZE):
    bins = (
        np.logspace(np.log(0.005), np.log(end), num=nbins)
        if LOG
        else np.linspace(0, end, num=nbins)
    )
    pdf, bin_edges = np.histogram(arr, bins=bins)

    cdf = np.cumsum([0] + list(pdf))
    # cdf = cdf / cdf[-1]
    return cdf, bin_edges


def main():

    config_output1 = ROOT.joinpath("ds-09_N_m300-0505-120529/2")
    (_, claims_df1) = load_block_claims(
        config_output1.joinpath("claims.json"),
        config_output1.joinpath("blocks.json"),
    )

    config_output2 = ROOT.joinpath("ds-10_N_m300-0505-120529/2")
    (_, claims_df2) = load_block_claims(
        config_output2.joinpath("claims.json"),
        config_output2.joinpath("blocks.json"),
    )

    claims_df1["dp_epsilon"] = claims_df1.apply(
        lambda row: float(row["name"].split("-")[2]), axis=1
    )
    claims_df2["dp_epsilon"] = claims_df2.apply(
        lambda row: float(row["name"].split("-")[2]), axis=1
    )

    claims_df1["approx_size"] = claims_df1.apply(
        lambda row: row["dp_epsilon"] * row["n_blocks"], axis=1
    )
    claims_df2["approx_size"] = claims_df2.apply(
        lambda row: row["dp_epsilon"] * row["n_blocks"], axis=1
    )

    total_rdp, bin_edges = plot_sizes(claims_df1["approx_size"])
    allocated_rdp, _ = plot_sizes(claims_df1.query("success==True")["approx_size"])
    total_nordp, _ = plot_sizes(claims_df2["approx_size"])
    allocated_nordp, _ = plot_sizes(claims_df2.query("success==True")["approx_size"])

    data = {
        "approx_size": bin_edges,
        "incoming": total_rdp,
        "allocated_rdp": allocated_rdp,
        "allocated_dp": allocated_nordp,
    }

    pd.DataFrame(data=data).to_csv(OUTPUT, index=False)


def load_block_claims(log_claims, log_blocks, failure_ratio=0.05):
    with open(log_claims, "r") as f:
        claims = json.load(f)
    with open(log_blocks, "r") as f:
        blocks = json.load(f)
    block_interval = int(blocks[0]["metadata"]["annotations"]["blockIntervalDuration"])
    first_start_time = int(claims[0]["metadata"]["annotations"]["actualStartTime"])
    # We don't plot RDP epsilons here
    epsdel = "epsDel" in blocks[0]["status"]["availableBudget"]
    remaining_unlocked_budget = []
    remaining_locked_budget = []
    n_pipelines = []
    name = []
    empty_blocks = 0
    for b in blocks:
        try:
            if epsdel:
                unlocked = b["status"]["availableBudget"]["epsDel"]["epsilon"]
                locked = b["status"]["pendingBudget"]["epsDel"]["epsilon"]
            else:
                unlocked = [
                    r["epsilon"] for r in b["status"]["availableBudget"]["renyi"]
                ]
                locked = [r["epsilon"] for r in b["status"]["pendingBudget"]["renyi"]]

            remaining_unlocked_budget.append(unlocked)
            remaining_locked_budget.append(locked)
        except KeyError:
            remaining_unlocked_budget.append(None)
            remaining_locked_budget.append(None)
            empty_blocks += 1

        block_index = int(b["metadata"]["name"].split("-")[1])
        block_name = f"block-{block_index:02}"
        name.append(block_name)
        try:
            n_pipelines.append(len(b["status"]["acquiredBudgetMap"]))
        except KeyError:
            n_pipelines.append(0)

    if empty_blocks > failure_ratio * len(blocks):
        raise Exception(
            f"There are too many empty blocks: {empty_blocks}/{len(blocks)}"
        )

    blocks_df = pd.DataFrame(
        data={
            "name": name,
            "n_pipelines": n_pipelines,
            "remaining_unlocked_budget": remaining_unlocked_budget,
            "remaining_locked_budget": remaining_locked_budget,
        }
    )

    name = []
    n_blocks = []
    epsilon = []
    success = []
    mice = []
    block_index = []
    arrival = []
    delay = []

    empty_claims = 0
    for c in claims:
        try:
            name.append(c["metadata"]["name"])
            n = (
                int(
                    c["spec"]["requests"][0]["allocateRequest"]["conditions"][1][
                        "numericValue"
                    ]
                )
                - int(
                    c["spec"]["requests"][0]["allocateRequest"]["conditions"][0][
                        "numericValue"
                    ]
                )
                + 1
            )
            n_blocks.append(n)
            epsilon.append(
                c["spec"]["requests"][0]["allocateRequest"]["expectedBudget"][
                    "constant"
                ]["epsDel"]["epsilon"]
                if epsdel
                else [
                    r["epsilon"]
                    for r in c["spec"]["requests"][0]["allocateRequest"][
                        "expectedBudget"
                    ]["constant"]["renyi"]
                ]
            )
            success.append(c["status"]["responses"][0]["state"] == "success")
            mice.append("stats" in c["metadata"]["name"])
            arrival.append(
                (
                    int(c["metadata"]["annotations"]["actualStartTime"])
                    - first_start_time
                )
                / block_interval
            )
            block_index.append(
                int(
                    c["spec"]["requests"][0]["allocateRequest"]["conditions"][1][
                        "numericValue"
                    ]
                )
                + 1
            )
            delay.append(
                (
                    c["status"]["responses"][0]["allocateResponse"]["finishTime"]
                    - int(c["metadata"]["annotations"]["actualStartTime"])
                )
                / block_interval
            )
        except KeyError:
            empty_claims += 1

    if empty_claims > failure_ratio * len(claims):
        raise Exception(
            f"There are too many empty claims: {empty_claims}/{len(claims)}"
        )

    claims_df = pd.DataFrame(
        data={
            "name": name,
            "n_blocks": n_blocks,
            "epsilon": epsilon,
            "success": success,
            "mice": mice,
            "arrival": arrival,
            "delay": delay,
        }
    )
    claims_df["size"] = np.log(
        1 + claims_df["n_blocks"] * (claims_df["epsilon"] if epsdel else 1)
    )
    claims_df["mice_text"] = claims_df["mice"].map(
        lambda b: "mice" if b else "elephants"
    )
    claims_df["success_text"] = claims_df["success"].map(
        lambda b: "success" if b else "failure"
    )

    blocks_df = blocks_df.sort_values("name")
    claims_df = claims_df.sort_values("arrival")
    return (blocks_df, claims_df)


if __name__ == "__main__":
    main()


==> results/evaluation/workload-mix/all/grab_logs.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/run/user/1001/gvfs/sftp:host=a440/home/pierre/PrivateKube/evaluation/macrobenchmark/logs/amazon/classification"
)

RESULTS = [
    "product-lstm-event-0401-224737",
    "product-linear-event-0402-023628",
    "product-ff-event-0401-224739",
    "product-bert-event-0401-092716",
]

OUTPUT = "all-product.csv"

EPSILON = 1.0


def main():
    results = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).glob("*.yaml"):
            try:
                metrics = load_yaml(run)
                model = metrics["model"]
                if metrics["dp"] == 0 and model == "bert":
                    model = "best_non_dp"
                elif metrics["dp"] == 0 or abs(metrics["epsilon"] - EPSILON) > 1e-2:
                    continue
                accuracy, n_blocks = (
                    metrics["accuracy"],
                    metrics["n_blocks"] // 100,
                )
                if not n_blocks in results:
                    results[n_blocks] = {model: accuracy}
                else:
                    results[n_blocks][model] = accuracy
            except Exception as e:
                print(f"Skipping {run}: {e}")
    data = {
        "n_blocks": [],
        "best_non_dp": [],
        "bert": [],
        "lstm": [],
        "feedforward": [],
        "bow": [],
    }

    print(results)

    for n, f in results.items():
        data["n_blocks"].append(n)
        for model, acc in f.items():
            data[model].append(acc)

    print(data)
    pd.DataFrame(data=data).sort_values("n_blocks").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()


==> results/evaluation/workload-mix/product/grab_logs.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/run/user/1001/gvfs/sftp:host=a440/home/pierre/PrivateKube/evaluation/macrobenchmark/logs/amazon/classification"
)

RESULTS = [
    "product-lstm-event-0401-224737",
    "product-linear-event-0402-023628",
    "product-ff-event-0401-224739",
    "product-bert-event-0401-092716",
]

OUTPUT = "all-product.csv"

EPSILON = 1.0


def main():
    results = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).glob("*.yaml"):
            try:
                metrics = load_yaml(run)
                model = metrics["model"]
                if metrics["dp"] == 0 and model == "bert":
                    model = "best_non_dp"
                elif metrics["dp"] == 0 or abs(metrics["epsilon"] - EPSILON) > 1e-2:
                    continue
                accuracy, n_blocks = (
                    metrics["accuracy"],
                    metrics["n_blocks"] // 100,
                )
                if not n_blocks in results:
                    results[n_blocks] = {model: accuracy}
                else:
                    results[n_blocks][model] = accuracy
            except Exception as e:
                print(f"Skipping {run}: {e}")
    data = {
        "n_blocks": [],
        "best_non_dp": [],
        "bert": [],
        "lstm": [],
        "feedforward": [],
        "bow": [],
    }

    print(results)

    for n, f in results.items():
        data["n_blocks"].append(n)
        for model, acc in f.items():
            data[model].append(acc)

    print(data)
    pd.DataFrame(data=data).sort_values("n_blocks").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()


==> results/evaluation/workload-mix/sentiment/grab_logs.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/run/user/1001/gvfs/sftp:host=a440/home/pierre/PrivateKube/evaluation/macrobenchmark/logs/amazon/classification"
)

RESULTS = [
    "product-lstm-event-0401-224737",
    "product-linear-event-0402-023628",
    "product-ff-event-0401-224739",
    "product-bert-event-0401-092716",
]

OUTPUT = "all-product.csv"

EPSILON = 1.0


def main():
    results = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).glob("*.yaml"):
            try:
                metrics = load_yaml(run)
                model = metrics["model"]
                if metrics["dp"] == 0 and model == "bert":
                    model = "best_non_dp"
                elif metrics["dp"] == 0 or abs(metrics["epsilon"] - EPSILON) > 1e-2:
                    continue
                accuracy, n_blocks = (
                    metrics["accuracy"],
                    metrics["n_blocks"] // 100,
                )
                if not n_blocks in results:
                    results[n_blocks] = {model: accuracy}
                else:
                    results[n_blocks][model] = accuracy
            except Exception as e:
                print(f"Skipping {run}: {e}")
    data = {
        "n_blocks": [],
        "best_non_dp": [],
        "bert": [],
        "lstm": [],
        "feedforward": [],
        "bow": [],
    }

    print(results)

    for n, f in results.items():
        data["n_blocks"].append(n)
        for model, acc in f.items():
            data[model].append(acc)

    print(data)
    pd.DataFrame(data=data).sort_values("n_blocks").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()


==> results/evaluation/workload-mix/stats/grab_logs.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/run/user/1001/gvfs/sftp:host=a440/home/pierre/PrivateKube/evaluation/macrobenchmark/logs/amazon/classification"
)

RESULTS = [
    "product-lstm-event-0401-224737",
    "product-linear-event-0402-023628",
    "product-ff-event-0401-224739",
    "product-bert-event-0401-092716",
]

OUTPUT = "all-product.csv"

EPSILON = 1.0


def main():
    results = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).glob("*.yaml"):
            try:
                metrics = load_yaml(run)
                model = metrics["model"]
                if metrics["dp"] == 0 and model == "bert":
                    model = "best_non_dp"
                elif metrics["dp"] == 0 or abs(metrics["epsilon"] - EPSILON) > 1e-2:
                    continue
                accuracy, n_blocks = (
                    metrics["accuracy"],
                    metrics["n_blocks"] // 100,
                )
                if not n_blocks in results:
                    results[n_blocks] = {model: accuracy}
                else:
                    results[n_blocks][model] = accuracy
            except Exception as e:
                print(f"Skipping {run}: {e}")
    data = {
        "n_blocks": [],
        "best_non_dp": [],
        "bert": [],
        "lstm": [],
        "feedforward": [],
        "bow": [],
    }

    print(results)

    for n, f in results.items():
        data["n_blocks"].append(n)
        for model, acc in f.items():
            data[model].append(acc)

    print(data)
    pd.DataFrame(data=data).sort_values("n_blocks").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()


==> results/individual_models/all-product/grab_logs.py <==
from pathlib import Path
import pandas as pd
from privatekube.experiments.utils import load_yaml

ROOT = Path(
    "/run/user/1001/gvfs/sftp:host=a440/home/pierre/PrivateKube/evaluation/macrobenchmark/logs/amazon/classification"
)

RESULTS = [
    "product-lstm-event-0401-224737",
    "product-linear-event-0402-023628",
    "product-ff-event-0401-224739",
    "product-bert-event-0401-092716",
]

OUTPUT = "all-product.csv"

EPSILON = 1.0


def main():
    results = {}
    for result_name in RESULTS:
        for run in ROOT.joinpath(result_name).glob("*.yaml"):
            try:
                metrics = load_yaml(run)
                model = metrics["model"]
                if metrics["dp"] == 0 and model == "bert":
                    model = "best_non_dp"
                elif metrics["dp"] == 0 or abs(metrics["epsilon"] - EPSILON) > 1e-2:
                    continue
                accuracy, n_blocks = (
                    metrics["accuracy"],
                    metrics["n_blocks"] // 100,
                )
                if not n_blocks in results:
                    results[n_blocks] = {model: accuracy}
                else:
                    results[n_blocks][model] = accuracy
            except Exception as e:
                print(f"Skipping {run}: {e}")
    data = {
        "n_blocks": [],
        "best_non_dp": [],
        "bert": [],
        "lstm": [],
        "feedforward": [],
        "bow": [],
    }

    print(results)

    for n, f in results.items():
        data["n_blocks"].append(n)
        for model, acc in f.items():
            data[model].append(acc)

    print(data)
    pd.DataFrame(data=data).sort_values("n_blocks").to_csv(OUTPUT, index=False)


if __name__ == "__main__":
    main()

